Excitation function of femtoscopic L\'evy source parameters of pion pairs in EPOS4

Three-dimensional (3D) femtoscopic source parameters of pions provide a sensitive probe of the space-time structure of particle-emitting sources in high-energy heavy-ion collisions. Compared to one-dimensional measurements, three-dimensional femtoscopy not only provides a valuable cross-check but also offers a more complete characterization of the source geometry and its dynamical evolution. Particularly, differences between the out and side directions are sensitive to signals of a strong first-order phase transition, while the collision-energy dependence of L\'evy radii may reveal non-monotonic features related to the equation of state. In this work, we systematically investigate the transverse mass (mT) and collision-energy (sqrt(sNN)) dependence of the three-dimensional femtoscopic parameters of pion pairs with L\'evy-type sources in the STAR Beam Energy Scan (BES) range from sqrt(sNN) = 7.7 to 200 GeV using the EPOS4 model. The analyzed parameters include the L\'evy index alpha, the correlation strength lambda, and the three-dimensional radii Rout, Rside and Rlong, corresponding to the outward, sideward, and longitudinal (beam) directions. Derived quantities such as the out-side squared radius difference and the out/side ratio are also investigated. The results show that the extracted radii Rside and Rlong decrease with increasing transverse mass and increase gradually with collision energy, while Rout shows little energy dependence. The L\'evy index alpha exhibits only a mild dependence on mT and collision energy, whereas the correlation strength lambda shows a clear mT dependence and generally decreases with increasing collision energy. A comparison with EPOS3 results indicates general agreement within approximately 2sigma, with the notable exception of Rside, which is systematically smaller in EPOS4.

==> anc/AllEnergies_mT_data.dat <==
# This data file corresponds to the plots shown in arxiv:2512.02560
# All the errors below are symmetric, systematic uncertainties, plotted on the figures with a band
# Energy   mT   alpha  alpha_err(±)   lambda  lambda_err(±)  Rout  Rout_err(±)   Rside  Rside_err(±)   Rlong  Rlong_err(±) 
# ===== Ecm = 7.7 GeV =====
7.7 0.245107 1.67054 0.0140427 0.603558 0.00276483 7.43616 0.0892396 4.88431 0.05395 7.23118 0.15362
7.7 0.285146 1.66351 0.0124216 0.652412 0.00234371 7.26512 0.0962451 4.65122 0.0467411 6.54381 0.0988078
7.7 0.329207 1.68127 0.0109217 0.695813 0.00309341 6.83663 0.070992 4.44 0.0356984 5.82687 0.14466
7.7 0.374991 1.69751 0.0120845 0.7265 0.00335126 6.53228 0.0742947 4.27534 0.0411602 5.36122 0.0965394
7.7 0.421633 1.71055 0.00843745 0.758312 0.00325381 6.2017 0.0719803 4.0779 0.041921 4.89887 0.135244
7.7 0.469207 1.71699 0.0224947 0.778905 0.00306199 5.94655 0.0629229 3.93074 0.0462338 4.48869 0.108861
7.7 0.517239 1.73699 0.0157329 0.798424 0.00364089 5.63095 0.0684186 3.78135 0.0508297 4.17228 0.101369
7.7 0.565335 1.77176 0.0203563 0.814249 0.00414862 5.3527 0.0801403 3.71789 0.0600907 3.94008 0.0980492
7.7 0.613851 1.77729 0.0334773 0.84625 0.0110791 5.20484 0.0572109 3.6047 0.0344461 3.63134 0.159775
7.7 0.662592 1.73888 0.0430827 0.856027 0.00828913 5.17357 0.0887935 3.46385 0.0549614 3.49982 0.128279

# ===== Ecm = 9.2 GeV =====
9.2 0.245148 1.64613 0.0226933 0.623353 0.00471093 7.35279 0.0687354 4.78292 0.0356608 7.79064 0.231119
9.2 0.285177 1.66877 0.0156758 0.669404 0.00320593 7.07029 0.03104 4.54661 0.0348226 6.96718 0.175902
9.2 0.329255 1.69134 0.0176944 0.700485 0.00409474 6.74362 0.0416236 4.37538 0.040138 6.27032 0.155224
9.2 0.374939 1.69491 0.00986919 0.736678 0.00494488 6.43578 0.0612091 4.1584 0.0437067 5.68093 0.112339
9.2 0.421709 1.70744 0.0180501 0.767441 0.00400682 6.1054 0.0398863 3.99806 0.0449666 5.16111 0.132633
9.2 0.469303 1.71582 0.0273668 0.793043 0.00344882 5.92823 0.0605327 3.86497 0.0647527 4.69027 0.153716
9.2 0.517468 1.73997 0.0138228 0.809556 0.00398396 5.62503 0.0654511 3.79298 0.0443963 4.49396 0.126673
9.2 0.565408 1.75061 0.0191587 0.815108 0.00355869 5.37505 0.0356195 3.64232 0.0394988 4.06804 0.0929007
9.2 0.614149 1.74595 0.0153577 0.822896 0.00313307 5.2388 0.0585086 3.57553 0.0293532 3.87142 0.0710735
9.2 0.662531 1.67627 0.0653281 0.838546 0.0122563 5.19454 0.105166 3.56999 0.0407542 3.67714 0.120242

# ===== Ecm = 11.5 GeV =====
11.5 0.245343 1.60622 0.0203932 0.612549 0.00408606 7.27689 0.0467046 5.15883 0.0417263 8.03928 0.160154
11.5 0.285342 1.60885 0.0222964 0.649165 0.00321557 7.14707 0.0427925 4.94837 0.0433332 7.15515 0.155501
11.5 0.329353 1.61444 0.0241357 0.681999 0.00343922 6.78973 0.0573824 4.73852 0.040447 6.41369 0.183045
11.5 0.375181 1.61749 0.0213262 0.711501 0.00255313 6.43376 0.062686 4.49349 0.0628608 5.84408 0.130022
11.5 0.421804 1.65336 0.0157215 0.731354 0.00338991 6.14605 0.0677306 4.30752 0.0485876 5.34852 0.140967
11.5 0.46922 1.64593 0.00984512 0.759343 0.00341359 5.84283 0.0669887 4.15677 0.0431687 4.99659 0.121669
11.5 0.517299 1.67878 0.0153347 0.774632 0.00320463 5.63824 0.0611327 4.03539 0.0338794 4.56714 0.11181
11.5 0.565771 1.68873 0.0211212 0.779151 0.00463825 5.48356 0.056529 3.95449 0.0325731 4.38181 0.0857255
11.5 0.614369 1.66183 0.0244475 0.805379 0.004459 5.2248 0.0396918 3.80557 0.0352731 3.95837 0.0955545
11.5 0.66294 1.69091 0.0259684 0.814621 0.00305501 5.11976 0.0445552 3.69853 0.0726678 3.73177 0.113138

# ===== Ecm = 14.5 GeV =====
14.5 0.245463 1.60493 0.0224095 0.611593 0.0041142 7.3405 0.0797983 5.22336 0.0349266 8.4142 0.170704
14.5 0.28541 1.61162 0.0207913 0.652776 0.00356579 7.0605 0.0672622 4.96137 0.0391674 7.4695 0.159108
14.5 0.329387 1.63559 0.0328992 0.687445 0.00470755 6.64386 0.0720661 4.68032 0.0540164 6.6571 0.174225
14.5 0.375283 1.65522 0.0261571 0.717637 0.00396111 6.40478 0.0789355 4.5477 0.0423634 6.04167 0.148051
14.5 0.421891 1.66141 0.00487106 0.746 0.00332946 6.06897 0.0741505 4.31263 0.0527167 5.5636 0.117465
14.5 0.469415 1.66825 0.0133384 0.767571 0.0041219 5.78537 0.0464765 4.19102 0.0588047 5.13371 0.114942
14.5 0.517201 1.71038 0.00948337 0.775012 0.00362127 5.55488 0.0565584 4.0644 0.0630616 4.841 0.118267
14.5 0.565563 1.70585 0.0263338 0.785322 0.00689198 5.38751 0.0611602 3.87911 0.0562383 4.47285 0.128775
14.5 0.61446 1.71216 0.0114801 0.817407 0.004702 5.19095 0.0453853 3.75308 0.0608559 4.20509 0.0971448
14.5 0.663082 1.75043 0.0221472 0.819721 0.00447409 5.0742 0.0575622 3.71998 0.0525924 3.91292 0.0755136

# ===== Ecm = 19.6 GeV =====
19.6 0.245463 1.60334 0.0282318 0.626732 0.00547034 7.46973 0.0494932 5.24476 0.0292202 8.9204 0.203621
19.6 0.286322 1.60679 0.0299712 0.663823 0.00523991 7.24389 0.0324572 4.95823 0.0257761 7.91711 0.170607
19.6 0.330027 1.6331 0.0231402 0.6986 0.00353452 6.79505 0.0608196 4.73361 0.0376674 7.0242 0.155866
19.6 0.375427 1.6471 0.0285984 0.723233 0.00412767 6.52999 0.0431248 4.51583 0.0357309 6.41047 0.123679
19.6 0.422089 1.66281 0.0248778 0.743226 0.00419902 6.23664 0.0582859 4.31789 0.0463376 5.85711 0.110964
19.6 0.46957 1.67602 0.0257973 0.772929 0.00348301 5.94467 0.0434933 4.14848 0.0473536 5.34201 0.102763
19.6 0.517405 1.72533 0.0160174 0.783396 0.0061134 5.7021 0.0520275 4.04234 0.0334088 4.97909 0.117678
19.6 0.565797 1.70034 0.0123393 0.795983 0.00457418 5.50814 0.0620328 3.90576 0.0480534 4.69339 0.125746
19.6 0.61425 1.72861 0.0303095 0.805613 0.00994273 5.15421 0.0959916 3.70368 0.050913 4.24587 0.11204
19.6 0.663044 1.7262 0.0212609 0.822881 0.00420685 5.14566 0.0655776 3.626 0.0565336 4.12333 0.0530929

# ===== Ecm = 27.0 GeV =====
27 0.245512 1.60443 0.0218743 0.629777 0.00463377 7.60145 0.0663925 5.26428 0.0536266 9.35427 0.219643
27 0.28636 1.61506 0.0269786 0.669279 0.00592146 7.32876 0.0501104 5.01222 0.0307623 8.33483 0.162055
27 0.330085 1.64153 0.0332611 0.699545 0.0047613 6.95013 0.0452298 4.74806 0.0264409 7.29962 0.177645
27 0.375501 1.65373 0.0296112 0.726525 0.00392145 6.59873 0.0489482 4.60323 0.0414791 6.57021 0.136047
27 0.422165 1.69019 0.0276338 0.747599 0.00464041 6.21565 0.0625569 4.38662 0.0464038 6.103 0.161154
27 0.469601 1.71334 0.0198991 0.764086 0.00276527 6.01081 0.0881646 4.22961 0.0232068 5.64929 0.156743
27 0.517478 1.74747 0.0199363 0.787621 0.00293546 5.78473 0.0428542 4.05186 0.0230314 5.27201 0.117214
27 0.5659 1.7085 0.00839907 0.796843 0.00195077 5.54145 0.0522277 4.0128 0.057483 4.84688 0.0834978
27 0.614378 1.70868 0.0323086 0.805764 0.00349346 5.37607 0.0486125 3.8538 0.0491371 4.56292 0.138123
27 0.663112 1.73701 0.0363383 0.808355 0.00237273 5.22424 0.0535704 3.78 0.0358276 4.32613 0.053689

# ===== Ecm = 39.0 GeV =====
39 0.245551 1.60954 0.0198054 0.621518 0.00464075 7.57549 0.0475517 5.41053 0.0300649 9.46043 0.19586
39 0.286419 1.62905 0.0367673 0.66066 0.00526174 7.36806 0.0538401 5.13141 0.0459659 8.4273 0.246177
39 0.330158 1.62698 0.0190635 0.691178 0.00350691 6.91815 0.0623498 4.85873 0.0417912 7.54179 0.152992
39 0.375546 1.65029 0.0223554 0.719974 0.00354305 6.58431 0.0560165 4.65043 0.0498978 6.87092 0.120646
39 0.422186 1.67986 0.0160083 0.736901 0.00262101 6.25634 0.0839967 4.47522 0.0271449 6.28412 0.129789
39 0.469675 1.69467 0.0178848 0.756938 0.00423315 5.96209 0.0585083 4.31534 0.0488534 5.78784 0.0797586
39 0.517518 1.70322 0.0143431 0.771085 0.00515495 5.67792 0.0539402 4.15304 0.0716284 5.32224 0.105842
39 0.565836 1.70455 0.0169652 0.78183 0.00354601 5.49315 0.0710143 3.98421 0.0568347 4.95919 0.0774394
39 0.614401 1.72638 0.0140507 0.799865 0.00342423 5.27649 0.0570029 3.9125 0.0349974 4.64888 0.104745
39 0.663247 1.72656 0.0167645 0.818493 0.00422048 5.11698 0.0341461 3.73114 0.0477473 4.41674 0.0620364

# ===== Ecm = 62.4 GeV =====
62.4 0.245606 1.56812 0.0217662 0.619278 0.00576138 7.50858 0.0348212 5.55887 0.0248173 9.40658 0.208387
62.4 0.286473 1.59081 0.0370594 0.65434 0.00599705 7.21378 0.0551181 5.22266 0.0550259 8.37596 0.218843
62.4 0.330206 1.60159 0.0262491 0.684337 0.00476298 6.83919 0.0701384 4.97502 0.0456424 7.47366 0.206318
62.4 0.375604 1.62601 0.028319 0.705736 0.00463877 6.41912 0.0629815 4.7726 0.0380253 6.76409 0.121908
62.4 0.422304 1.64456 0.0235407 0.725617 0.00330148 6.13044 0.045689 4.56569 0.0643845 6.22124 0.124562
62.4 0.469722 1.64749 0.0126503 0.744591 0.00264897 5.86116 0.070519 4.37934 0.0397015 5.70749 0.111413
62.4 0.517623 1.67932 0.01059 0.759155 0.00187435 5.68475 0.0620797 4.27959 0.0592523 5.4947 0.0788085
62.4 0.565948 1.6821 0.013659 0.775349 0.00284282 5.41409 0.0510381 4.11998 0.0397954 4.94861 0.100524
62.4 0.61455 1.65483 0.00650787 0.786401 0.00368302 5.19106 0.0695722 4.01498 0.0639207 4.75553 0.0965807
62.4 0.663314 1.73966 0.0226479 0.804531 0.00546607 5.03247 0.0656489 3.83202 0.0283766 4.28696 0.121531

# ===== Ecm = 130.0 GeV =====
130 0.245678 1.56608 0.0156227 0.605601 0.00334371 7.9245 0.0441045 6.01886 0.0386142 10.0457 0.194657
130 0.286547 1.5788 0.0206598 0.636634 0.00405679 7.60731 0.0545155 5.72834 0.0545726 9.00456 0.196578
130 0.330303 1.6046 0.0225066 0.665472 0.00399053 7.15101 0.0483725 5.45439 0.0389074 8.08613 0.172835
130 0.375715 1.61872 0.0396092 0.686074 0.00457197 6.81328 0.0470388 5.15799 0.0566739 7.35744 0.168041
130 0.422382 1.63443 0.0247394 0.702424 0.00404879 6.43833 0.0617887 4.89613 0.0578929 6.77285 0.143077
130 0.469862 1.64822 0.0240981 0.720824 0.00248012 6.1029 0.0592445 4.69989 0.0427144 6.20194 0.13465
130 0.517752 1.6854 0.0116918 0.731208 0.00296351 5.84264 0.0589571 4.55672 0.0438647 5.70016 0.12119
130 0.566016 1.69375 0.0174497 0.749059 0.00305331 5.59788 0.0578986 4.38216 0.0334599 5.33902 0.143166
130 0.614626 1.67872 0.0196147 0.76406 0.0016454 5.33367 0.0802143 4.16031 0.0623123 4.98914 0.101569
130 0.663437 1.71048 0.0165973 0.769161 0.00238127 5.19247 0.0438771 4.08826 0.0602693 4.84406 0.13325

# ===== Ecm = 200.0 GeV =====
200 0.24565 1.55166 0.0159786 0.593661 0.00316908 8.11806 0.0815466 6.1377 0.0580318 10.2619 0.17622
200 0.286565 1.5663 0.0174358 0.620568 0.00336152 7.74048 0.0825506 5.77566 0.0560012 9.20919 0.176813
200 0.330312 1.59897 0.0169447 0.651015 0.00327 7.24435 0.0694583 5.4728 0.0414859 8.29272 0.155198
200 0.375703 1.62568 0.0188375 0.677843 0.00390898 6.84689 0.0854949 5.22192 0.052348 7.52909 0.162796
200 0.422394 1.6355 0.0184895 0.694887 0.0033362 6.54879 0.0721366 4.98017 0.0510127 6.93046 0.138904
200 0.469861 1.64345 0.0115461 0.710584 0.00351762 6.20161 0.0705119 4.77528 0.0542137 6.36871 0.137552
200 0.517743 1.66234 0.0183707 0.724271 0.00326166 5.9355 0.0512893 4.59923 0.0426623 5.94563 0.127838
200 0.566096 1.67046 0.0149225 0.741189 0.00185347 5.63792 0.0585784 4.42556 0.0297434 5.54571 0.104672
200 0.614641 1.67822 0.0152871 0.756163 0.00271456 5.43645 0.0574054 4.26369 0.043967 5.15956 0.127186
200 0.663455 1.68054 0.007111 0.772319 0.00311901 5.24405 0.0715531 4.11049 0.0706575 4.84813 0.104746


